Dynamics of quadratic polynomials and rational points on a curve of genus $4$

Let $f_t(z)=z^2+t$. For any $z\in\mathbb{Q}$, let $S_z$ be the collection of $t\in\mathbb{Q}$ such that $z$ is preperiodic for $f_t$. In this article, assuming a well-known conjecture of Flynn, Poonen, and Schaefer, we prove a uniform result regarding the size of $S_z$ over $z\in\mathbb{Q}$. In order to prove it, we need to determine the set of rational points on a specific non-hyperelliptic curve $C$ of genus $4$ defined over $\mathbb{Q}$. We use Chabauty's method, which requires us to determine the Mordell-Weil rank of the Jacobian $J$ of $C$. We give two proofs that the rank is $1$: an analytic proof, which is conditional on the BSD rank conjecture for $J$ and some standard conjectures on L-series, and an algebraic proof, which is unconditional, but relies on the computation of the class groups of two number fields of degree $12$ and degree $24$, respectively. We finally combine the information obtained from both proofs to provide a numerical verification of the strong BSD conjecture for $J$.

==> anc/genus4curve2022.magma <==
// Magma code verifying (most of) the computational claims
// made in
// "Dynamics of quadratic polynomials and rational points on a curve of genus 4"
// by Hang Fu and Michael Stoll

SetColumns(100);

printf "\n====================================================================\n\n";
printf "Setting up...\n";

// We need Q[x].
P<x> := PolynomialRing(Rationals());

// Define the affine model X = C_aff of the genus 4 curve.
// We use coordinates a and b.
Aff2<a,b> := AffineSpace(Rationals(), 2);
f := a^3*b^2 + a^2*b^3 - a^3*b - a*b^3 - a^2*b - a*b^2 + a^2 + 2*a*b + b^2 - a - b;
X := Curve(Aff2, f);

// Construct a model as a smooth projective space curve
// using the Segre embedding of P^1 x P^1 into P^3.
Pr3<z1,z2,z3,z4> := ProjectiveSpace(Rationals(), 3);
segre := map<Aff2 -> Pr3 | [1, a, b, a*b]>;
XP := Curve(segre(X));

// The known rational points on XP, ordered as
//   (oo,oo), (oo,0), (oo,1),  (0,oo), (0,0), (0,1),  (1,oo), (1,0), (1,1)
// (coordinates as points on the closure of X in P^1 x P^1).
ptsXP := [XP(Rationals())| [0,0,0,1], [0,1,0,0], [0,1,0,1],
                           [0,0,1,0], [1,0,0,0], [1,0,1,0],
                           [0,0,1,1], [1,1,0,0], [1,1,1,1]];

// Ultimate goal: Show that these are all the rational points!

// Lemma 6
// =======

printf "Lemma 6\n";

// Produce equations for the other two essentially different affine patches
PZ2 := PolynomialRing(Integers(), 2);
f1 := PZ2!f;
f2 := PZ2!Parent(f)!(a^3*Evaluate(f, [1/a, b]));
f3 := PZ2!Parent(f)!(a^3*b^3*Evaluate(f, [1/a, 1/b]));

// Compute projections of singular subschemes to Z ...
sing_supps := [Basis(EliminationIdeal(
                      ideal<PZ2 | ff, Derivative(ff, 1), Derivative(ff, 2)>, {}))[1]
                : ff in [f1, f2, f3]];
// ... and verify that the support is {2, 23, 29}.
assert forall{s : s in sing_supps | s eq 2*23*29};

// We need Z[T] for the bad Euler factors.
PZ<T> := PolynomialRing(Integers());

// For the other claims, we need a model over the integers.
XZ := BaseChange(X, Bang(Rationals(), Integers()));

// p = 2:
X2 := BaseChange(XZ, GF(2));
factX2 := Factorization(DefiningEquation(X2));
  // --> [ <$.1 + $.2, 1>, <$.1*$.2 + $.2 + 1, 1>, <$.1*$.2 + $.1 + 1, 1> ]
// check that the special fiber splits into three distinct components
// of type (1,1).
assert #factX2 eq 3 and
       forall{e : e in factX2 | e[2] eq 1 and Degree(e[1], 1) eq 1
                                          and Degree(e[1], 2) eq 1};
factX2 := [e[1] : e in factX2];
// They all meet in the points (w, w) where w^2 + w + 1 = 0:
assert forall{ij : ij in Subsets({1..3}, 2)
                 | Degree(Scheme(Ambient(X2), [factX2[i] : i in ij])) eq 2};
// (this shows that all intersection points are affine (two distinct irreducible
//  curves of type (1,1) intersect with multiplicity 2))
w := GF(4).1; assert w^2 + w + 1 eq 0;
assert forall{ff : ff in factX2 | Evaluate(ff, [w, w]) eq 0};

// These intersection points are swapped by Frob.
// This implies that the Euler factor of L(J,s) at p = 2 is (1 + T)^2
// (Frob acts as -1 on H_1, which has dim. 2).
bad := [<2, (1 + T)^2>];

// We show that the model is regular.
K1<ww> := NumberField(x^2 + x + 1);
OK1 := Integers(K1);
dec2 := Decomposition(OK1, 2);
assert #dec2 eq 1;
pr2 := dec2[1,1];
assert Valuation(Evaluate(f, [ww, ww]), pr2) eq 1;

// p = 23:
X23 := BaseChange(XZ, GF(23));
assert IsAbsolutelyIrreducible(X23) and Genus(X23) eq 3;
  // so one singularity - node or cusp
X23sing := SingularSubscheme(X23);
pt23 := Points(X23sing)[1];
eqn_sh := Evaluate(DefiningEquation(X23), [X23.1 + pt23[1], X23.2 + pt23[2]]);
assert IsIrreducible(HomogeneousComponent(eqn_sh, 2));
// so branches through the node are swapped by Frob.
// This implies that the Euler factor at p = 23 is
// (1 + T) * Euler factor for sm. proj. model of X/GF(23)
//  = (1 + T)*(1 - 6*T + 23*T^2)*(1 + 23*T^2)*(1 + 8*T + 23*T^2)
Append(~bad, <23, (1 + T)*Numerator(ZetaFunction(X23))>);

// We show that the model is regular.
pt23Z := ChangeUniverse(Eltseq(pt23), Integers());
assert Valuation(Evaluate(f, pt23Z), 23) eq 1;

// p = 29:
X29 := BaseChange(XZ, GF(29));
assert IsAbsolutelyIrreducible(X29) and Genus(X29) eq 2;
// singular points are defined over GF(29,2) (--> there are two of them):
X29sing := SingularSubscheme(X29);
assert IsEmpty(Points(X29sing));
pt29a, pt29b := Explode(Setseq(Points(X29sing, GF(29,2))));
// check that branches are defined over GF(29,2)
X29_2 := BaseChange(X29, GF(29,2));
eqn_sh := Evaluate(DefiningEquation(X29_2), [X29_2.1 + pt29a[1], X29_2.2 + pt29a[2]]);
assert #Factorization(HomogeneousComponent(eqn_sh, 2)) eq 2;
// This implies that the Euler factor at p = 29 is
// (1 - T^2) * Euler factor of sm. proj. model of X/GF(29)
//   = (1 - T^2)*(1 - 5*T + 28*T^2 - 145*T^3 + 841*T^4)
// (Frob acts as [0,1; 1,0] on H_1 -- it swaps the two loops).
Append(~bad, <29, (1 - T^2)*Numerator(ZetaFunction(X29))>);

// We show that the model is regular.
minpol := P!ChangeUniverse(Coefficients(MinimalPolynomial(pt29a[1])), Integers());
K2 := NumberField(minpol);
OK2 := Integers(K2);
dec29 := Decomposition(OK2, 29); assert #dec29 eq 1;
pr29 := dec29[1,1];
assert Valuation(Evaluate(f, [K2.1, -Coefficient(minpol, 1)-K2.1]), pr29) eq 1;

// The set of bad primes for C
badp := {e[1] : e in bad};


// Lemma 7
// =======

printf "Lemma 7\n";

// Define the involution
tau := map<X -> X | [b, a]>;

// Set up the quotient map.
// The invariants under tau are generated by a+b and a*b.
qmap := map<X -> Aff2 | [a+b, a*b]>;
E0 := Curve(Image(qmap));
assert Genus(E0) eq 1;

// Find a Weierstrass model of the elliptic curve.
E0pr := ProjectiveClosure(E0);
E, E0toE := EllipticCurve(E0pr, E0pr![0,0,1]);
assert CremonaReference(E) eq "58a1";

// We verify the Mordell-Weil group (this can also be looked up).
MWE, mMWE, flag1, flag2 := MordellWeilGroup(E);
assert flag1 and flag2; // MW group could be determined
assert Invariants(MWE) eq [0]; // group is isomorphic to Z

// Check that the three-dimensional cofactor is geometrically simple.
// We do this by verifying that the Euler factors L_3 at 3 and L_7 at 7
// * are irreducible
// * are such that  Res_x(L_p(x), L_p(xT))/(1-T)^6  has no cyclotomic factors
// * and define linearly disjoint number fields.
// (Compare [Sto08])
// In the factorizations of the numerators below, the first factor comes from E
// and the second one is the relevant one.
L3 := Factorization(Numerator(ZetaFunction(BaseChange(XZ, GF(3)))))[2,1];
L7 := Factorization(Numerator(ZetaFunction(BaseChange(XZ, GF(7)))))[2,1];

// Make sure we have the correct factors and that they ar irreducible.
assert Degree(L3) eq 6 and Degree(L7) eq 6;

// Check the second point above.
res3 := ExactQuotient(Resultant(Evaluate(L3, PZ2.2), Evaluate(L3, PZ2.1*PZ2.2), PZ2.2),
                      (1 - PZ2.1)^6);
res7 := ExactQuotient(Resultant(Evaluate(L7, PZ2.2), Evaluate(L7, PZ2.1*PZ2.2), PZ2.2),
                      (1 - PZ2.1)^6);

// We do the factorization over Z, so a necessary condition for a cyclotomic factor
// is that the leading coefficient is 1.
assert forall{e : e in Factorization(res3) cat Factorization(res7)
                | Degree(e[1]) eq 0 or LeadingCoefficient(e[1]) ne 1};

// Finally, check that the number fields defined by L3 and L7 are linearly disjoint.
// This is equivalent to L7 staying irreducible over the field defined by L3.
assert IsIrreducible(ChangeRing(L7, NumberField(L3)));

// (Aside: the fields defined by L_3 and L_5 do share a common subfield!)


// Lemma 8
// =======

printf "Lemma 8\n";

// We need to show that the curve acquires semistable reduction over Q_2(2^(1/3)).

// Recall that K1<ww> is the third cyclotomic field.
K1L := ext<K1 | x^3 - 2>;
KL := AbsoluteField(K1L);
OKL := Integers(KL);
w1 := OKL!KL!ww; assert w1^2 + w1 + 1 eq 0;
pi := OKL!KL!K1L.1; assert pi^3 eq 2;
dec2KL := Decomposition(OKL, 2); assert #dec2KL eq 1;
pr2KL := dec2KL[1,1];
F2KL, rho2KL := ResidueClassField(pr2KL);
PF2<aa,bb> := PolynomialRing(F2KL, 2);
PKL2 := PolynomialRing(OKL, 2);
rho_pol := hom<PKL2 -> PF2 | rho2KL, [aa, bb]>;

// Let pi be a cube root of 2. Then
//  1/2*f(pi*a + w, pi*b + w)  reduces mod pi to  w + a^3 + b^3 ,
// which is a smooth curve of genus 1. Same for the other choice of w.
f_1 := rho_pol(ExactQuotient(Evaluate(f, [pi*PKL2.1 + w1, pi*PKL2.2 + w1]), 2));
assert f_1 eq aa^3 + bb^3 + F2KL.1;
XX := Curve(AffineSpace(PF2), f_1);
assert IsAbsolutelyIrreducible(XX) and Genus(XX) eq 1;

// This means: after the tamely ramified extension, the two points
// of intersection of the three components of the special fiber
// are no longer regular. Blowing them up, we obtain two new components
// that are smooth curves of genus 1, so the abelian part now has
// dimension 2. The dimension of the toric part cannot go down,
// so it is still 2, hence the unipotent part must be trivial.
// (The three "old" components become (-1)-curves and can be contracted,
//  leading to a minimal regular model whose special fiber consists
//  of the two genus 1 curves now meeting in three points.)


// Lemma 9
// =======

printf "Lemma 9\n";

// We only need to verify that #C(F_3) = 9.
// It is clear that there are always five points at infinity
// over any field F_p (the nine known rational points
// remain distinct mod any p, and there cannot be more than five
// points at infinity, since (oo, oo) is one of them).
// So it suffices to check that #X(F_3) = 4.
X3 := BaseChange(XZ, GF(3));
assert 5 + #Points(X3) eq 9;
assert 3 + 1 + Coefficient(Numerator(ZetaFunction(X3)), 1) eq 9; // sanity check


// Lemma 10
// ========

printf "Lemma 10\n";

// We verify the group structures of J(F_3) and J(F_5).
G3, mG3 := ClassGroup(X3);
assert Invariants(G3) eq [2, 252, 0];
// the group is Pic(C/F_3), not Pic^0(C/F_3), therefore the "0"

X5 := BaseChange(XZ, GF(5));
G5, mG5 := ClassGroup(X5);
assert Invariants(G5) eq [2, 18, 36, 0];

// Set up the free abelian group on the nine known rational points.
Z9 := FreeAbelianGroup(9);

// We work with the projective model XP in P^3.
primes := [3, 5, 17]; // consider J(Q) --> \prod_{p in primes} J(F_p)
classgps := [ [* p, G, m,
                 [Divisor(XPp!ChangeUniverse(Eltseq(pt), GF(p))) @@ m : pt in ptsXP] *]
                where G, m := ClassGroup(XPp)
                where XPp := BaseChange(XP, Bang(Rationals(), GF(p)))
              : p in primes ];

// Set up the target of the homomorphism.
G, incs, projs := DirectProduct([e[2] : e in classgps]);
Z9toG := hom<Z9 -> G | [&+[incs[j](classgps[j,4,i]) : j in [1..#classgps]] : i in [1..9]]>;

// Check that span of differences of known points surjects onto Z/2 x Z/18 x Z.
// Note that torsion orders are multiplicatively bounded by 36,
// so the last nonzero elementary divisor gives the Z component.
assert Invariants(Image(Z9toG)) eq [2, 18, 2772, 0];

// Verify that the small coordinate vectors in the kernel of Z9toG
// are actual relations between divisor classes.
// We use LLL to get the small vectors.
L := Lattice(Matrix([Eltseq(Z9!b) : b in OrderedGenerators(Kernel(Z9toG))]));
smallrels := [Eltseq(b) : b in Basis(L)[1..7]]; // all coefficients 0, +-1, +-2
assert forall{r : r in smallrels | IsPrincipal(&+[r[i]*Divisor(ptsXP[i]) : i in [1..9]])};

// Now verify that Z^9/<smallrels> = Z/2 x Z/18 x Z^2 (working with Pic).
rels := sub<Z9 | smallrels>;
cl, mcl := quo<Z9 | rels>;
assert Invariants(cl) eq [2, 18, 0, 0];

// Finally, show that none of the three rational points of order 2
// is divisible by 2 by checking this for their images in G.
// (We need p = 17 for this for one of the points.)
tors2cl := Kernel(hom<cl -> cl | [2*c : c in OrderedGenerators(cl)]>);
tors2reps := [t @@ mcl : t in tors2cl | t ne cl!0];
twiceG := 2*G;
assert forall{t : t in tors2reps | Z9toG(t) notin twiceG};


// Proposition 11
// ==============

printf "Proposition 11\n";

// We had determined the Euler factors at the bad primes earlier (Lemma 6).
// They are stored in the sequence bad.

// Compute the L-series of X.
// This is the product of the L-series of A and of E.
//

condA := 2^5*23*29; // conductor of A by Lemma 8
condE := 2*29; // conductor of E

// Fix the precision; it can be increased or reduced.
// A precision of 50 requires ~50000 coefficients for A. (20 --> 4235)
prec := 20; // 50; // replace by 20 for faster execution;
printf "  using precision %o for the L-series\n", prec;
LsA := LSeries(2, [0,0,0,1,1,1], condA, 0 : Sign := +1, Precision := prec);
numcofsA := LCfRequired(LsA);
// For a later check that the sign is correct:
Ls1A := LSeries(2, [0,0,0,1,1,1], condA, 0 : Sign := -1, Precision := prec);

LsE := LSeries(E : Precision := prec);
numcofsE := LCfRequired(LsE);

// bad Euler factors for A: remove factors coming from E.
badA := [<2, 1 + T>,
         <23, ExactQuotient(bad[2,2], 1 + 23*T^2)>,
         <29, ExactQuotient(bad[3,2], 1 + T)>];

// Determine the primes p for which we need to count the F_{p^e}-points
// on X for e up to 4, 3, 2, 1.
pr4 := [p : p in PrimesUpTo(Floor(numcofsA^(1/4))) | p notin badp];
pr3 := [p : p in PrimesInInterval(pr4[#pr4]+1, Floor(numcofsA^(1/3))) | p notin badp];
pr2 := [p : p in PrimesInInterval(pr3[#pr3]+1, Floor(numcofsA^(1/2))) | p notin badp];
pr1 := [p : p in PrimesInInterval(pr2[#pr2]+1, Floor(numcofsA)) | p notin badp];

EFs4 := badA cat [<p, ExactQuotient(Numerator(ZetaFunction(BaseChange(XZ, GF(p)))),
                                    1 - TraceOfFrobenius(E, p)*T + p*T^2)> : p in pr4];
EFs3 := [<p, ExactQuotient(Numerator(ZetaFunction(BaseChange(XZ, GF(p)))),
                           1 - TraceOfFrobenius(E, p)*T + p*T^2)> : p in pr3];

// For reasons of efficiency, we use the affine plane curve.
// Note that the five points at infinity are all rational and remain
// distinct mod p for all p.
ptcounts2 := [<p, [#Points(BaseChange(XZ, GF(p)), GF(p,n)) + 5 : n in [1..2]]> : p in pr2];
EFs2a := [<a[1], 1 + (a[2,1]-a[1]-1)*T
            + (ExactQuotient(a[2,2]+a[2,1]^2,2)-a[2,1]*(a[1]+1)+a[1])*T^2>
           : a in ptcounts2];
// correct for E
EFs2 := [<a[1], 1 + (Coefficient(a[2], 1) + t)*T
                  + (Coefficient(a[2], 2) + (Coefficient(a[2], 1) + t)*t - a[1])*T^2>
          where t := TraceOfFrobenius(E, a[1])
          : a in EFs2a];

// The following takes a while (~5000 primes up to ~50000).
printf "  counting points on C mod p for p up to %o...\n", numcofsA;
time EFs1 := [<p, 1 + (#Points(BaseChange(XZ, GF(p)), GF(p))
                          - p + 4 + TraceOfFrobenius(E, p))*T> : p in pr1];

// Set up a map
EFmap := pmap<Integers() -> PZ | EFs4 cat EFs3 cat EFs2 cat EFs1>;

// Set coefficient function
LSetCoefficients(LsA, func<p, d | EFmap(p)>);
LSetCoefficients(Ls1A, func<p, d | EFmap(p)>);

// Now check the functional equation.
assert Abs(CheckFunctionalEquation(LsA)) le 2.5*0.1^prec;
// This is reasonably close to zero relative to the given precision.

assert Abs(CheckFunctionalEquation(Ls1A)) gt 2.0;
// This is clearly nonzero.
// ==> the positive sign is correct (assuming standard conjectures).

// Compute the value L(A, 1).
LAat1 := Evaluate(LsA, 1);
assert LAat1 gt 0.15;
// This is clearly nonzero ==> ord_{s=1} L(A, s) = 0 ==> ord_{s=1} L(J, s) = 1
// (weak BSD for E is known).

// Compute the leading term of L(J, s) at s = 1.
LEat1 := Evaluate(LsE, 1 : Derivative := 1, Leading);
LJat1 := LAat1*LEat1;


// Lemma 12
// ========

printf "Lemma 12\n";
// We define the number fields occurring in Lemma 12.

// The field generated by \alpha_3
pol3 := x^3 - x^2 - 2;
K3<w> := NumberField(pol3);
OK3 := Integers(K3);

// The field generated by \alpha_12
pol12 := x^12 - 6*x^11 + 10*x^10 + 2*x^9 - 20*x^8 + 18*x^7 + 12*x^6 - 12*x^5
          + 13*x^4 + 10*x^3 - 4*x^2 + 1;
K12<w12> := NumberField(pol12);
OK12 := Integers(K12);

// The fields generated by \alpha_24 and \beta_24, respectively
pol24a := x^24 + 4*x^23 + 6*x^22 - 9*x^20 - 42*x^19 - 19*x^18 - 60*x^17
           + 70*x^16 - 46*x^15 + 196*x^14 - 132*x^13 + 225*x^12 - 290*x^11
           + 195*x^10 - 256*x^9 + 177*x^8 - 82*x^7 + 76*x^6 - 8*x^5 - 2*x^4
           - 10*x^2 - 2;
pol24b := x^24 + x^23 - 13*x^22 + 9*x^21 + 78*x^20 - 116*x^19 - 73*x^18
           + 897*x^17 - 189*x^16 - 1955*x^15 + 4105*x^14 + 755*x^13 - 8996*x^12
           + 13926*x^11 - 8747*x^10 + 1395*x^9 + 690*x^8 + 3152*x^7 - 5140*x^6
           + 3260*x^5 - 272*x^4 - 584*x^3 + 308*x^2 - 68*x + 8;
K24a<w24a> := NumberField(pol24a);
K24b<w24b> := NumberField(pol24b);
OK24a := LLL(Integers(K24a)); // find better integral bases
OK24b := LLL(Integers(K24b));

// pol24a and pol24b have the same splitting field K,
// which also splits pol12 (and x^3 - x^2 - 2).
// Its degree over Q is 1152 = 2^7*3^2.
// The Galois group G satisfies
//  G/G^(1) = (Z/2)^2,  G^(1)/G^(2) = (Z/3)^2,  G^(2)/G^(3) = (Z/2)^4,
//  G^(3) = Z(G) = Z/2 .

// Define G as the Galois group of pol24a.
Ga, _, Gadata := GaloisGroup(pol24a);
assert #Ga eq 1152;

// Check that the splitting field K of pol24a is also the splitting field
// of pol24b. This is equivalent to the fact that Ga and the following
// two Galois groups have the same order (since we have obvious homomorphisms
// between them).
Gab, _, Gabdata := GaloisGroup(pol24a*pol24b);
assert #Gab eq #Ga;
Gb, _, Gbdata := GaloisGroup(pol24b);
assert #Gb eq #Ga;

// Check that all polynomials split in K.
pol := pol3*pol12*pol24a*pol24b;
G, Groots, Gdata := GaloisGroup(pol : Prime := 13);
assert #G eq #Ga;

// Verify the computations
assert GaloisProof(pol24a, Gadata);
assert GaloisProof(pol24b, Gbdata);
assert GaloisProof(pol24a*pol24b, Gabdata);
assert GaloisProof(pol, Gdata);

// Verify the claim on the derived series.
GDser := DerivedSeries(G);
assert #GDser eq 5;
assert Invariants(AbelianGroup(quo<GDser[1] | GDser[2]>)) eq [2,2];
assert Invariants(AbelianGroup(quo<GDser[2] | GDser[3]>)) eq [3,3];
assert Invariants(AbelianGroup(quo<GDser[3] | GDser[4]>)) eq [2,2,2,2];
assert Invariants(AbelianGroup(GDser[4])) eq [2];

// Find all odd theta characteristics [D] on X.
// They can be represented by (1,1)-forms with intersection divisor twice a suitable D.

// First determine equations for the variety of squares of binary cubic forms
// inside the space of binary sextics.
Pr6 := ProjectiveSpace(Rationals(), 6);
PPr3 := PolynomialRing(CoordinateRing(Pr3));
eqns_sq := DefiningEquations(Image(map<Pr3 -> Pr6 | Coefficients(PPr3![z1,z2,z3,z4]^2)>));

// Now set up a generic (1,1)-form ...
B := CoordinateRing(Pr3);
PB<a_,b_> := PolynomialRing(B, 2);
gen := z1*a_*b_ + z2*a_ + z3*b_ + z4;
// ... and produce equations on its coefficients
// that encode that it intersects X with even multiplicities.
res := Resultant(PB!f, gen, b_);
eqns := [Evaluate(eqn, Coefficients(res)) : eqn in eqns_sq];
// Add equations coming from the resultant w.r.t. a_;
// because of the symmetry of X, they are obtained by switching z2 and z3.
eqns cat:= [Evaluate(e, [z1,z3,z2,z4]) : e in eqns];

// Construct the scheme defined by the equations
// and compute some invariants and its splitting into irreducibles.
S := Scheme(Pr3, eqns);
assert Dimension(S) eq 0 and Degree(S) eq 120;
printf "  splitting the scheme of odd theta characteristics...\n";
time irrS := IrreducibleComponents(S); // takes about a minute
assert {* Degree(c) : c in irrS *} eq {* 1^^3, 3^^3, 12, 24^^4 *};

Scomps1 := [c : c in irrS | Degree(c) eq 1];
Scomps3 := [c : c in irrS | Degree(c) eq 3];
Scomps12 := [c : c in irrS | Degree(c) eq 12];
Scomps24 := [c : c in irrS | Degree(c) eq 24];
Scomps24a := Scomps24[[1,3,4]]; // assuming that the order in irrS is deterministic
Scomps24b := Scomps24[[2]];

// The degree 3 components have points defined over K.
assert forall{c : c in Scomps3 | not IsEmpty(Points(c, K3))};

// the degree 12 component has a point defined over K12,
assert forall{c : c in Scomps12 | not IsEmpty(Points(c, K12))};

// three of the degree 24 components have a point defined over K24a,
// the remaining one has a point defined over K24b.
assert forall{c : c in Scomps24a | not IsEmpty(Points(c, K24a))};
assert forall{c : c in Scomps24b | not IsEmpty(Points(c, K24b))};

// The three rational odd theta characteristics
ch1 := 2*a*b - a - b;
ch2 := a*b - 1;
ch3 := a + b;
assert {Eltseq(pt) : pt in &join[Points(c) : c in Scomps1]}
         eq {[Rationals()|-2,1,1,0], [-1,0,0,1], [0,1,1,0]};

// This is, up to conjugacy within Sp(8, GF(2)), the only subgroup that has
// the same quotients in the derived series as the Galois group of the splitting
// field of J[2] and has orbits of sizes 1, 1, 1, 3, 3, 3, 12, 24, 24, 24, 24
// (corresponding to the odd theta chars) plus further ones.
G0 := MatrixGroup<8, GF(2) |
    Matrix(GF(2), 8, 8, \[ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1,
    0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1,
    0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0 ]),
    Matrix(GF(2), 8, 8, \[ 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1,
    0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0,
    1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ]),
    Matrix(GF(2), 8, 8, \[ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1,
    1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1,
    0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]),
    Matrix(GF(2), 8, 8, \[ 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0,
    1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1,
    0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ]),
    Matrix(GF(2), 8, 8, \[ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1,
    0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0,
    0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ]),
    Matrix(GF(2), 8, 8, \[ 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1,
    0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1,
    0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1 ]),
    Matrix(GF(2), 8, 8, \[ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
    1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1,
    1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0 ]),
    Matrix(GF(2), 8, 8, \[ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0,
    1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0,
    0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ]),
    Matrix(GF(2), 8, 8, \[ 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1,
    0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0,
    0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0 ])
        /* order = 1152 = 2^7 * 3^2 */ >;

// We verify this claim. (This takes a while.)
Sp8_2 := SymplecticGroup(8, GF(2));
printf "  finding all subgroups of Sp(8, F_2) of order 1152...\n";
time SpL := Subgroups(Sp8_2 : OrderEqual := #G); // about 3 minutes, gives 863 subgroups
test_group1 := func<G1 | #GDS eq 5
                          and Invariants(AbelianGroup(quo<GDS[1] | GDS[2]>)) eq [2,2]
                          and Invariants(AbelianGroup(quo<GDS[2] | GDS[3]>)) eq [3,3]
                          and Invariants(AbelianGroup(quo<GDS[3] | GDS[4]>)) eq [2,2,2,2]
                          and Invariants(AbelianGroup(GDS[4])) eq [2]
                         where GDS := DerivedSeries(G1)>;
SpL1 := [e`subgroup : e in SpL | test_group1(e`subgroup)]; // reduces to 56 subgroups
test_group2 := func<G1 | {* 1^^3, 3^^3, 12, 24^^4 *} subset {* #o : o in Orbits(G1) *}>;
SpL2 := [G1 : G1 in SpL1 | test_group2(G1)]; // down to 2
SpL3 := [G1 : G1 in SpL2 | IsIsomorphic(G1, G)];
assert #SpL3 eq 1;
assert test_group1(G0) and test_group2(G0) and IsIsomorphic(G0, G);
// ... so G0 must be conjugate to the unique subgroup in SpL3.


// Lemma 13
// ========

printf "Lemma 13\n";

// Set up the natural G-module.
GM := GModule(G0);

// As a sanity check, verify that J(Q)[2] is 2-dimensional.
assert Dimension(Fix(GM)) eq 2;

// Identifying 0 with an even theta characteristic
// (we can take the sum of the three odd theta chars defined over Q),
// one possible set of odd theta characteristics consists of the
// vectors (u_1, ..., u_8) such that u_1*u_8 + u_2*u_7 + u_3*u_6 + u_4*u_5 = 1.
// All possible such sets are obtained by acting via Sp(8, GF(2)).
// We find the unique set that is fixed by G0.
V8 := KSpace(GF(2), 8);
T := {v : v in V8 | v[1]*v[8] + v[2]*v[7] + v[3]*v[6] + v[4]*v[5] eq 1};
assert #T eq 120;
TG := {TT : TT in T^Sp8_2 | #(TT^G0) eq 1};
assert #TG eq 1;
T := Rep(TG);

Gorbs := Orbits(G0);
assert forall{o : o in Gorbs | o subset T or IsEmpty(o meet T)}; // sanity check
GTorbs := [o : o in Gorbs | o subset T];
// Sort by growing size
Sort(~GTorbs, func<x, y | #x - #y>);
assert {* #o : o in GTorbs *} eq {* 1^^3, 3^^3, 12, 24^^4 *};

// Determine which of the orbits of size 24 belong to K24a
// and which belongs to K24b (there are three of the first type
// one one of the second type).
GTstabs := [Stabilizer(G0, Rep(o)) : o in GTorbs | #o eq 24];
conjs := [];
for i := 1 to #GTstabs do
  for j := 1 to #conjs do
    if IsConjugate(G0, GTstabs[i], GTstabs[Rep(conjs[j])]) then
      Include(~conjs[j], i);
      continue i;
    end if;
  end for;
  // new conjugacy class
  Append(~conjs, {i});
end for;
assert {* #c : c in conjs *} eq {* 1, 3 *};
orbs24a := [o : o in GTorbs | #o eq 24][Setseq(Rep({c : c in conjs | #c eq 3}))];
orbs24b := [o : o in GTorbs | #o eq 24 and o notin orbs24a];
orbs3 := [o : o in GTorbs | #o eq 3];
orbs12 := [o : o in GTorbs | #o eq 12];

// Stabilizers associated to the orbits.
Stab3 := Stabilizer(G0, Rep(orbs3[1]));
Stab12 := Stabilizer(G0, Rep(orbs12[1]));
Stab24a := Stabilizer(G0, Rep(orbs24a[1]));
Stab24b := Stabilizer(G0, Rep(orbs24b[1]));

// We also look at the even theta characteristics.
Teven := Set(V8) diff T;
GTeven_orbs := [o : o in Gorbs | o subset Teven];
assert {* #o : o in GTeven_orbs *} eq {* 1, 3, 12^^3, 24^^4 *};
Sort(~GTeven_orbs, func<x, y | #x - #y>);

// Verify that the orbits of even theta characteristics
// are associated to the same number fields as the odd ones.
orbs3_even := [o : o in GTeven_orbs
                 | #o eq 3 and IsConjugate(G0, Stabilizer(G0, Rep(o)), Stab3)];
orbs12_even := [o : o in GTeven_orbs
                  | #o eq 12 and IsConjugate(G0, Stabilizer(G0, Rep(o)), Stab12)];
orbs24a_even := [o : o in GTeven_orbs
                   | #o eq 24 and IsConjugate(G0, Stabilizer(G0, Rep(o)), Stab24a)];
orbs24b_even := [o : o in GTeven_orbs
                   | #o eq 24 and IsConjugate(G0, Stabilizer(G0, Rep(o)), Stab24b)];
assert 1 + #orbs3_even + #orbs12_even + #orbs24a_even + #orbs24b_even eq #GTeven_orbs;


// The matrix representing the Weil pairing on J[2]
Jmat := Matrix(GF(2), [[0,0,0,0,0,0,0,1],
                       [0,0,0,0,0,0,1,0],
                       [0,0,0,0,0,1,0,0],
                       [0,0,0,0,1,0,0,0],
                       [0,0,0,1,0,0,0,0],
                       [0,0,1,0,0,0,0,0],
                       [0,1,0,0,0,0,0,0],
                       [1,0,0,0,0,0,0,0]]);

// Set up the map J[2] --> W.
// We pick the orbits of length 1, 12, and those of length 24
// associated to K24a.
relevant_orbs := [o : o in GTorbs | #o in {1, 12}] cat orbs24a;
relevant_orbs := [Setseq(o) : o in relevant_orbs];

// Determine the permutation action of a group element on an orbit.
actmat := func<orb, g | Matrix(GF(2), [[j eq p select 1 else 0 : j in [1..#orb]]
                                            where p := Position(orb, o^g)
                                         : o in orb])>;

// Construct the permutation modules corresponding to the factors of W
// and the maps from J[2] (which are given by taking the Weil pairing
// with the elements of the orbit).
PMs := [GModule(G0, [actmat(orb, g) : g in OrderedGenerators(G0)]) : orb in relevant_orbs];
homs := [hom<GM -> PMs[j] | [PMs[j]![((V8!v)*Jmat, a) : a in relevant_orbs[j]]
                              : v in Basis(GM)]>
          : j in [1..#relevant_orbs]];

// Take the direct sum.
W, injs, projs := DirectSum(PMs);
J2toW := hom<GM -> W | [&+[v @ homs[j] @ injs[j] : j in [1..#relevant_orbs]]
                         : v in Basis(GM)]>;

// Check that J2toW is injective; this is equivalent to the fact that
// the points in the orbits we consider generate J[2].
assert Dimension(Kernel(J2toW)) eq 0;

// Now we can form the quotient module Q.
Q, WtoQ := quo<W | Image(J2toW)>;

// We verify that q(W(\Q)) = Q(\Q).
assert Fix(Q) eq Fix(W) @ WtoQ;


// Proposition 14
// ==============

printf "Proposition 14\n";

// We assume GRH in the following, to speed up the computations.
// Comment out the following line to have an unconditional verification
// (which, however, will take several hours).
SetClassGroupBounds("GRH");

// Determine target group of descent map.
// It is <-1, 2>^2 x Sel_2(OK12, 2) x Sel_2(OK24a, 2)^3.
printf "  setting up the initial upper bound for the 2-Selmer group...\n";
time Sel24, mSel24 := pSelmerGroup(2, {e[1] : e in Decomposition(OK24a, 2)});
time Sel12, mSel12 := pSelmerGroup(2, {e[1] : e in Decomposition(OK12, 2)});
Sel1, mSel1 := pSelmerGroup(2, {ideal<Integers() | 2>});
Sel, Selinjs, Selprojs := DirectProduct([Sel1, Sel1, Sel12] cat [Sel24 : i in [1..3]]);

// Find elements representing the generators of Sel.
printf "  determining explit elements representing generators of Sel...\n";
time Selgens := [<Selprojs[1](g) @@ mSel1,
                  Selprojs[2](g) @@ mSel1,
                  Selprojs[3](g) @@ mSel12>
                  cat <Selprojs[3+i](g) @@ mSel24 : i in [1..3]>
                  : g in OrderedGenerators(Sel)];

// We take the theta characteristic associated to  ch3 = a + b  as base-point.
// Note that it does not matter whether we take the even theta characteristic
// that is the sum of the three rational odd theta chars instead and use
// all three rational odd theta chars for the descent map -- the third
// component must be the product of the other two and so is redundant,
// and the shift does not change the image.

// Pick a representative of the odd theta chars over K12.
printf "  find small representative of odd theta chars over K12..\n";
irrS12 := [c : c in irrS | Degree(c) eq 12];
ptsirrS12 := [Points(c, K12) : c in irrS12];
ptsirrS12 := [Eltseq(Rep(s)) : s in ptsirrS12 | not IsEmpty(s)];
ptsirrS12 := [[c/g : c in s] where _, g := IsPrincipal(ideal<OK12 | s>) : s in ptsirrS12];
form12 := [pt[4], pt[2], pt[3], pt[1]] where pt := ptsirrS12[1];

// Pick representatives of the components with points over K24a.
printf "  find small representatives of odd theta chars over K24a..\n";
irrS24 := [c : c in irrS | Degree(c) eq 24];
ptsirrS24 := [Points(c, K24a) : c in irrS24];
ptsirrS24 := [Eltseq(Rep(s)) : s in ptsirrS24 | not IsEmpty(s)];
ptsirrS24 := [[c/g : c in s] where _, g := IsPrincipal(ideal<OK24a | s>) : s in ptsirrS24];
forms24a := [[pt[4], pt[2], pt[3], pt[1]] : pt in ptsirrS24];

// We need the curve over K12 and over K24a.
XPK12 := BaseChange(XP, K12);
XPK24a := BaseChange(XP, K24a);

// Construct the rational functions needed for the descent map.
den := XPK24a.2 + XPK24a.3; // the denominator
nums24a := [form[1]*XPK24a.1 + form[2]*XPK24a.2 + form[3]*XPK24a.3 + form[4]*XPK24a.4
          : form in forms24a];
num12 := form12[1]*XPK12.1 + form12[2]*XPK12.2 + form12[3]*XPK12.3 + form12[4]*XPK12.4;

// The coefficients of the linear forms on P^3 corresponding to the
// rational odd theta characteristics (w.r.t. the Segre embedding of C).
form1 := [0, -1, -1, 2]; // 2*z4 - z2 - z3;
form2 := [-1, 0, 0, 1];  // z4 - z1;
form0 := [0, 1, 1, 0];   // z2 + z3;

// Determine image of the subgroup generated by the (known) rational points.

// We find parameterizations by power series of the formal neighborhoods
// of the known rational points on XP.
Pws<t> := LaurentSeriesAlgebra(Rationals());
PPws<xx> := PolynomialRing(Pws);

// We do it via the plane model.
function para_plane_model(f, a0, b0)
  // a0, b0 are the coordinates of the point
  if Evaluate(Derivative(f, 2), [a0, b0]) ne 0 then
    // can take a - a0 as parameter
    rts := [r[1] : r in Roots(Evaluate(f, [t + a0, xx])) | Coefficient(r[1], 0) eq b0];
    assert #rts eq 1;
    return [Pws | t + a0, rts[1]];
  else
    assert Evaluate(Derivative(f, 1), [a0, b0]) ne 0;
    // can take b - b0 as parameter
    rts := [r[1] : r in Roots(Evaluate(f, [xx, t + b0])) | Coefficient(r[1], 0) eq a0];
    assert #rts eq 1;
    return [Pws | rts[1], t + b0];
  end if;
end function;

// Recall that ptsXP corresponds to
// [(oo, oo), (oo, 0), (oo, 1), (0, oo), (0, 0), (0, 1), (1, oo), (1, 0), (1, 1)]
par := para_plane_model(f3, 0, 0);
para_ii := [par[1]*par[2], par[2], par[1], 1];
par := para_plane_model(f2, 0, 0);
para_i0 := [par[1], 1, par[1]*par[2], par[2]];
para_0i := [par[1], par[1]*par[2], 1, par[2]];
par := para_plane_model(f2, 0, 1);
para_i1 := [par[1], 1, par[1]*par[2], par[2]];
para_1i := [par[1], par[1]*par[2], 1, par[2]];
par := para_plane_model(f, 0, 0);
para_00 := [1, par[1], par[2], par[1]*par[2]];
par := para_plane_model(f, 0, 1);
para_01 := [1, par[1], par[2], par[1]*par[2]];
para_10 := [1, par[2], par[1], par[1]*par[2]];
par := para_plane_model(f, 1, 1);
para_11 := [1, par[1], par[2], par[1]*par[2]];
params := [para_ii, para_i0, para_i1, para_0i, para_00, para_01, para_1i, para_10, para_11];

// Sanity check
assert forall{j : j in [1..#ptsXP]
                | [Coefficient(p, 0) : p in params[j]] eq Eltseq(ptsXP[j])};
assert forall{par : par in params, eqn in DefiningEquations(XP)
                  | Valuation(Evaluate(eqn, par)) ge 20};

// We can then evaluate our "linear forms mod squares" by applying
// the linear form to the parameterization, checking that the
// result has even valuation and picking the leading coefficient.
// form is the sequence of coefficients of the linear form.
function eval_form(form, par)
  ser := &+[form[j]*par[j] : j in [1..4]];
  val := Valuation(ser);
  assert val lt AbsolutePrecision(ser) and IsEven(val);
  return Coefficient(ser, val);
end function;

// We do this first for the denominator form  a + b.
// These are the values up to squares of the denominator form on the points in ptsXP:
denvals := [eval_form(form0, par) : par in params];

// The values of the numerator forms:
// For the two functions given by ch1/ch3 and ch2/ch3 ...
phi1vals := [eval_form(form1, par) : par in params];
phi1Sel := [mSel1(phi1vals[i]*denvals[i]) : i in [1..#ptsXP]];
  // image in Selmer group component
phi2vals := [eval_form(form2, par) : par in params];
phi2Sel := [mSel1(phi2vals[i]*denvals[i]) : i in [1..#ptsXP]];

// ... the degree 12 form ...
num12vals := [Evaluate(num12, Eltseq(pt)) : pt in ptsXP];
phi12Sel := [mSel12(denvals[i]*num12vals[i]) : i in [1..#ptsXP]];

// ... and the degree 24 forms.
num24valss := [[Evaluate(num, Eltseq(pt)) : pt in ptsXP] : num in nums24a];
phi24Sel := [[mSel24(denvals[i]*nv[i]) : nv in num24valss] : i in [1..#ptsXP]];

// Combine the various components to get the values in the bounding group.
vals := [Selinjs[1](phi1Sel[i]) + Selinjs[2](phi2Sel[i]) + Selinjs[3](phi12Sel[i])
          + &+[Selinjs[3+j](phi24Sel[i,j]) : j in [1..#nums24a]]
          : i in [1..#ptsXP]];

// Subtract the first value (corresponding to the base point)
// to get generators of the image of the group spanned by differences
// of the known rational points.
diffs := [v - vals[1] : v in vals[2..#vals]];

// We thus obtain the image of the known subgroup of J(\Q)
// and check that its dimension is 3 (as expected).
target := sub<Sel | diffs>;
assert Invariants(target) eq [2, 2, 2];


// Determine dim J(\Q_2)[2]:
// We find the number of roots in \Q_2 of each of the various polynomials.
// This tells us how many elements in each of the G0-orbits are defined over \Q_2.
o1 := 4; // <==> dim J(\Q)[2] = 2
o3 := #orbs3 + #orbs3_even;
o12 := #orbs12 + #orbs12_even;
o24a := #orbs24a + #orbs24a_even;
o24b := #orbs24b + #orbs24b_even;
assert {o1, o3, o12, o24a, o24b} eq {4};

// so the size of J(\Q_2)[2] is 4 times the number of roots in \Q_2
// of pol = pol3*pol12*pol24a*pol24b, plus 4.
size_J2Q2 := 4 + 4*#Roots(pol, pAdicField(2));
assert size_J2Q2 eq 2^4; // ==> dim J(\Q_2)[2] = 4

// Set up H_2 and the reduction map H --> H_2
loc2Q := LocalTwoSelmerMap(2);
  // needs fix in ../package/Geometry/Algaem/mynumfld.m (OK for version >= 2.26-11)
dec2_12 := Decomposition(OK12, 2);
loc2_12 := [LocalTwoSelmerMap(e[1]) : e in dec2_12];
dec2_24 := Decomposition(OK24a, 2);
loc2_24 := [LocalTwoSelmerMap(e[1]) : e in dec2_24];
H2, H2injs, H2projs := DirectProduct([Codomain(loc2Q) : i in [1..2]]
                                       cat [Codomain(l) : l in loc2_12]
                                       cat &cat[[Codomain(l) : l in loc2_24]
                                                  : i in [1..#nums24a]]);
images := [H2injs[1](loc2Q(gen[1])) + H2injs[2](loc2Q(gen[2]))
            + &+[H2injs[2+i](loc2_12[i](gen[3])) : i in [1..#loc2_12]]
            + &+[H2injs[2+#dec2_12+i+(j-1)*#dec2_24](loc2_24[i](gen[3+j]))
                  : i in [1..#loc2_24], j in [1..#nums24a]]
           : gen in Selgens];
red2 := hom<Sel -> H2 | images>;

// Produce elements in the image of J(\Q_2) in H_2
// using the parameterizations obtained earlier --
// they give us 2-adic points on C near the known rational points.

// The image of the base-point.
bpt_in_H2 := red2(vals[1]);

// Evaluate a linear forms via its coefficient sequence.
eval_lf_cof := func<lf, pt | &+[lf[j]*pt[j] : j in [1..4]]>;

function image_in_H2(pt)
  // we assume that pt is not a zero or pole of one of the linear forms
  den := eval_lf_cof(form0, pt);
  num1 := eval_lf_cof(form1, pt);
  num2 := eval_lf_cof(form2, pt);
  num12 := eval_lf_cof(form12, pt);
  nums24 := [eval_lf_cof(form, pt) : form in forms24a];
  return H2injs[1](loc2Q(num1*den)) + H2injs[2](loc2Q(num2*den))
          + &+[H2injs[2+i](loc2_12[i](num12*den)) : i in [1..#loc2_12]]
          + &+[H2injs[2+#dec2_12+i+(j-1)*#dec2_24](loc2_24[i](nums24[j]*den))
                : i in [1..#loc2_24], j in [1..#nums24]]
          - bpt_in_H2;
end function;

// Shift known points slightly 2-adically to get more images in H2.
JinH2 := sub<H2 | red2(target),
                  [image_in_H2([Evaluate(s, t) : s in para])
                    : t in [2,-2,4,-4], para in params]>;

// Verify that we get the full image.
assert #Invariants(JinH2) eq 8;

// Obtain an upper bound on the Selmer group by taking the preimage
// of JinH2 under red2.
Sel2 := ((JinH2 meet Image(red2)) @@ red2);

// Verify that the upper bound coincides with the lower bound
// coming from the known subgroup of J(\Q).
assert Sel2 eq target;


// Numerical verification of BSD
// =============================

printf "Numerical verification of BSD\n";

// Determine the Tamagawa number at 2.
// Recall that the special fiber of the regular model of the curve at 2
// consists of three (smooth) rational curves defined over \F_2 all intersecting
// pairwise transversally in two points.
// This gives the following intersection matrix.
intmat := Matrix([[-4,2,2],[2,-4,2],[2,2,-4]]);

// The Tamagawa number is then the product of the (nonzero) elementary divisors.
// This is then also the Tamagawa product, since all other c_p are = 1.
tam := &*ElementaryDivisors(intmat);

// To determine the "real period", we need the big period matrix.
// Turn the curve into a Magma "Riemann Surface" to do that.
RS := RiemannSurface(f : Precision := prec);
bpm := BigPeriodMatrix(RS);

// matrix of traces from \C to \R
rebpm := 2*Matrix([[Real(bpm[i,j]) : j in [1..Ncols(bpm)]] : i in [1..Nrows(bpm)]]);
gens := Transpose(rebpm);

// We need to find a basis for the lattice generated by the rows of gens.
// We do that by finding four independent small relations between them.
M := 10.0^prec;
L := Lattice(Matrix([[BaseRing(rebpm) | j eq i select 1 else 0 : j in [1..8]]
                       cat Eltseq(gens[i])
                      : i in [1..8]]));
bas := Basis(LLL(L));
assert forall{i : i in [1..4] | Norm(Vector(Eltseq(bas[i])[9..12])) lt 0.1^prec};

// Then the real period is the absolute value of the determinant
// of the matrix given by the "surviving" vectors.
omega := Abs(Determinant(Matrix([Eltseq(bas[i])[9..12] : i in [5..8]])));

// We know that #J(Q)_tors = 36.
tors := 36;

// The regulator is half the regulator of the elliptic curve E.
reg := Height(mMWE(MWE.1) : Precision := prec)/2;

// We can now compute the (approximate) analytic order of Sha.
sha_an := LJat1*tors^2/tam/omega/reg;

printf "  #Sha(J/Q)_an = %o\n", sha_an;

